On fractional triangle decompositions of random graphs

We prove that with high probability $G(n,p)$ with $p \geq n^{-4/11 + o(1)}$ admits a fractional triangle decomposition (FTD), i.e., a nonnegative weighting of its triangles such that for each edge, the total weight of the triangles containing it equals one. This improves on the state of the art, due to Delcourt, Kelly, and Postle, that $p \geq n^{-1/3+o(1)}$ suffices. The proof is algorithmic: Given $G \sim G(n,p)$, we first construct an approximate FTD by taking a uniform weighting of the triangles. We then use specialized gadgets to iteratively shift weights and obtain successively better approximations of an FTD.

==> FTD_tester.py <==
import networkx as nx
import numpy as np
from gurobipy import Model, GRB, quicksum
import random
from itertools import combinations
from math import log, sqrt

'''Returns True if every edge is contained in a triangle.'''
def is_codegree_condition_met(G: nx.Graph):
    return all(nx.common_neighbors(G, e[0], e[1]) for e in G.edges())

def fractional_triangle_decomposition(G: nx.Graph) -> bool:
    # Step 1: Generate all triangles in the graph
    triangles = set()
    for u in G.nodes:
        neighbors = list(G.neighbors(u))
        for i in range(len(neighbors)):
            for j in range(i + 1, len(neighbors)):
                v, w = neighbors[i], neighbors[j]
                if G.has_edge(v, w):
                    triangle = tuple(sorted([u, v, w]))
                    triangles.add(triangle)

    if not triangles:
        return False  # No triangles, so no decomposition possible

    # Step 2: Build the LP model
    model = Model("fractional_triangle_decomposition")
    model.Params.OutputFlag = 1  # verbose output
    model.Params.Method = 2 # Barrier
    model.Params.Crossover = 0

    # Decision variables: x_t for each triangle t
    x = {}
    for t in triangles:
        x[t] = model.addVar(lb=0.0, ub=1.0, name=f"x_{t}", vtype=GRB.CONTINUOUS)

    model.update()

    # Step 3: Constraints: for each edge, sum of weights over triangles containing it = 1
    edge_to_triangles = {e: [] for e in G.edges}
    for t in triangles:
        for i in range(3):
            e = tuple(sorted((t[i], t[(i + 1) % 3])))
            assert e in edge_to_triangles
            if e in edge_to_triangles:
                edge_to_triangles[e].append(t)

    for e, t_list in edge_to_triangles.items():
        if not t_list:
            return False  # An edge is not in any triangle: can't decompose
        model.addConstr(quicksum(x[t] for t in t_list) == 1, name=f"edge_{e}")

    # Step 4: Solve
    model.optimize()

    return model.Status == GRB.OPTIMAL

def hitting_time_all_edges_in_triangles(n: int, seed: int = None) -> int:
    """
    Simulates the random edge process on n vertices.
    Returns the first time when:
        - The graph is nonempty, and
        - Every edge lies in at least one triangle.
    Uses an efficient incremental update of edges with codegree 0.
    """
    if seed is not None:
        random.seed(seed)

    # All possible edges in random order
    all_edges = list(combinations(range(n), 2))
    random.shuffle(all_edges)

    G = nx.Graph()
    G.add_nodes_from(range(n))

    bad_edges = set()  # Edges with codegree 0

    for t, (u, v) in enumerate(all_edges, start=1):
        G.add_edge(u, v)

        # New edge may form triangles with common neighbors of u and v
        common_neighbors = set(G[u]) & set(G[v])
        for w in common_neighbors:
            # Triangle (u, v, w) formed
            for a, b in [(u, w), (v, w), (u, v)]:
                e = tuple(sorted((a, b)))
                if e in bad_edges:
                    bad_edges.remove(e)

        # If (u, v) not in any triangle yet, add to bad_edges
        if not common_neighbors:
            bad_edges.add(tuple(sorted((u, v))))

        if G.number_of_edges() > 0 and not bad_edges:
            return G  # All edges are now in triangles

    return -1  # Should not happen unless n is very small


cs = np.arange(0.8, 1.161, 0.04)
N = 100
n = 1000
threshold = sqrt(3 * log(n)/(2*n))
codegree_failures = {c: 0 for c in cs}
essential_failures = {c: 0 for c in cs}
successes = {c: 0 for c in cs}
for c in cs:
    for i in range(N):
        G = nx.gnp_random_graph(n, c * threshold)
        if not is_codegree_condition_met(G):
            codegree_failures[c] += 1
            continue
        if not fractional_triangle_decomposition(G):
            essential_failures[c] += 1
        else:
            successes[c] += 1
    print('c:', c, 'codegree condition not met:', codegree_failures[c], 'codegree condition met but not FTD:', essential_failures[c], 'FTD:', successes[c])

print("Results")
print('c\tedge not in triangle\tno ftd, all edges in triangles\tFTD exists')
for c in cs:
    print(c, codegree_failures[c], essential_failures[c], successes[c])

==> subgraph_density.py <==
"""
This script verifies the graph density inequalities used to prove that G(n;n^{-4/11+\varepsilon}) admits a fractional triangle decomposition w.h.p.
Written by Ghaura Mahabaduge and Michael Simkin, 2025.
"""
import networkx as nx
import itertools

def proper_powerset(iterable):
    "Returns an iterable containing all subsets of elements in iterable. Example: powerset([1,2,3]) --> () (1,) (2,) (3,) (1,2) (1,3) (2,3) (1,2,3)"
    s = list(iterable)
    return itertools.chain.from_iterable(itertools.combinations(s, r) for r in range(len(s)))

def find_densest_subgraph(G, fixed_vertices):
    """
    Finds min {v_F / e_F} over all subsets F of V(G) \\setminus fixed_vertices, where v_F = |F| and e_F = e(G[F \\cup fixed_vertices] \\setminus e[fixed_vertices]).
    This is the inverse of the optimal alpha in Corollary 4.3.

    Args:
        G (nx.Graph):

    Returns:
        list: A list containing
            - inverse_density: the smallest inverse density found.
            - V_F: A set F on which the inverse density was minimized.
    """
    v_G = G.number_of_nodes() - len(fixed_vertices)
    inverse_density = v_G
    V_F = set()
    for V in proper_powerset(set(G.nodes) - set(fixed_vertices)):
        v_F = len(V)
        e_F = 0
        for u,v in G.edges:
            if (u in V and v in V) or (u in V and v in fixed_vertices) or (u in fixed_vertices and v in V): e_F += 1
        if e_F != 0 and v_F / e_F < inverse_density:
            inverse_density = v_F / e_F
            V_F = V
    return inverse_density, V_F

def construct_W(cycle_length):
    """
    Constructs a copy of the wheel W_{cycle_length} together with a vertex d connected to both vertices of a 'base' edge.
    Args:
        cycle_length (int): The length of the cycle (8 in this script).

    Returns:
        list: A list containing
            - nx.Graph: A copy of the constructed graph.
            - dictionary: A dictionary mapping the names of the vertices of G (as defined in paper) to the vertices of G:
                'd', 'c_a', 'a' (maps to list of the vertices of G in order around cycle. Base vertices are first and last in list).
    """
    G = nx.Graph()
    a = list(range(cycle_length))
    c_a = cycle_length
    G.add_nodes_from(a)
    G.add_node(c_a)
    for ell in range(cycle_length):
        G.add_edge(a[ell], a[(ell + 1) % cycle_length])
        G.add_edge(a[ell], c_a)
    d = G.number_of_nodes()
    G.add_node(d)
    G.add_edge(d, a[0])
    G.add_edge(d, a[-1])
    return G, {'d' : d, 'a' : a, 'c_a' : c_a}


def construct_W_i(cycle_length, i):
    """
    Constructs a copy of W(i) as defined in Definition 5.9.
    Args:
        cycle_length (int): The length of the cycle (8 in this script).

    Returns:
        list: A list containing
            - nx.Graph: A copy of the constructed graph.
            - dictionary: A dictionary mapping the names of the vertices of G (as defined in paper) to the vertices of G:
                'd', 'c_a', 'a' (maps to list of the vertices of G in order around cycle. Base vertices are first and last in list), 'b' (maps to list of the vertices of second wheel), 'c_b'.
    """
    assert i > 0 and i < cycle_length
    G, vertices = construct_W(cycle_length)

    b = [vertices['a'][i-1]] + list(range(G.number_of_nodes(), G.number_of_nodes() + cycle_length - 2)) + [vertices['a'][i]]
    G.add_nodes_from(b)
    c_b = G.number_of_nodes()
    G.add_node(c_b)
    for ell in range(0, cycle_length):
        G.add_edge(b[ell], b[(ell + 1) % cycle_length])
        G.add_edge(b[ell], c_b)
    vertices['b'] = b
    vertices['c_b'] = c_b
    return G, vertices

def construct_W_i_j(cycle_length, i, j):
    """
    Constructs a copy of W(i,j) as defined in Definition 5.13.
    Args:
        cycle_length (int): The length of the cycle (8 in this script).

    Returns:
        list: A list containing
            - nx.Graph: A copy of the constructed graph.
            - dictionary: A dictionary mapping the names of the vertices of G (as defined in paper) to the vertices of G:
                'd', 'c_a', 'a' (maps to list of the vertices of G in order around cycle. Base vertices are first and last in list), 'b' (maps to list of the vertices of second wheel), 'c_b', 'theta' (maps to list of vertices of third wheel), 'c_theta'.
        """
    assert j>0 and j < cycle_length
    G, vertices = construct_W_i(cycle_length, i)
    theta = [vertices['b'][j-1]] + list(range(G.number_of_nodes(), G.number_of_nodes() + cycle_length - 2)) + [vertices['b'][j]]
    G.add_nodes_from(theta)
    c_theta = G.number_of_nodes()
    G.add_node(c_theta)
    for ell in range(0, cycle_length):
        G.add_edge(theta[ell], theta[(ell + 1) % cycle_length])
        G.add_edge(theta[ell], c_theta)
    vertices['theta'] = theta
    vertices['c_theta'] = c_theta
    return G, vertices

cycle_length = 8

T = [(1,2), (1,7)]
V = [(1,1), (2,1), (6,7)]
P = [(i,j) for i,j in itertools.product(range(1,7), range(1,8)) if (i,j) not in T and (i,j) not in V]
Q = [(1,2,m) for m in range(2,8)] + [(1,7,m) for m in range(1,7)]

assert len(P) == 37

conditions_true = True

print("Verifying inequality for (i,j) in P (Claim 5.11)")
for i,j in P:
    G, vertices = construct_W_i(cycle_length, i)
    density = find_densest_subgraph(G, {vertices['d'], vertices['a'][7], vertices['b'][j-1], vertices['b'][j]})
    print(f"(i,j) = ({i}, {j}), largest density: {1/density[0]}. At most 11/4? {density[0] >= 4./11}")
    if density[0] < 4./11:
        conditions_true = False

print("Verifying inequality for (i,j,m) in Q (Claim 5.14)")
for i,j,m in Q:
    G, vertices = construct_W_i_j(cycle_length, i, j)
    density = find_densest_subgraph(G, {vertices['d'], vertices['a'][7], vertices['theta'][m], vertices['theta'][m-1]})
    print(f"(i,j,m) = ({i}, {j}, {m}), largest density: {1/density[0]}. At most 11/4? {density[0] >= 4./11}")
    if density[0] < 4./11:
        conditions_true = False

#We now construct the graphs H_1,...,H_6 and the mark the rooted sets necessary for proving typicality.
Hs = [] #List of H_i
Ss = [] #Ss[i] will be set of rooted vertices in H_i, for the sake of proving Claim 5.16.

H_1, vertices = construct_W_i(cycle_length, 2)
Hs.append(H_1)
Ss.append({vertices['d'], vertices['a'][7], vertices['a'][0], vertices['a'][1], vertices['b'][1], vertices['c_a']})

H_2, vertices = construct_W_i(cycle_length, 6)
Hs.append(H_2)
Ss.append({vertices['d'], vertices['a'][7], vertices['a'][0], vertices['a'][6], vertices['c_a'], vertices['b'][6]})

H_3, vertices = construct_W_i(cycle_length, 1)
Hs.append(H_3)
Ss.append({vertices['d'], vertices['a'][7], vertices['a'][0], vertices['c_a'], vertices['b'][1]})

H_4, vertices = construct_W_i_j(cycle_length, 1, 2)
Hs.append(H_4)
Ss.append({vertices['d'], vertices['a'][7], vertices['a'][0], vertices['a'][1], vertices['c_a'], vertices['c_b'], vertices['b'][1], vertices['theta'][1]})

H_5, vertices = construct_W_i_j(cycle_length, 1, 7)
Hs.append(H_5)
Ss.append({vertices['d'], vertices['a'][7], vertices['a'][0], vertices['a'][1], vertices['c_a'], vertices['c_b'], vertices['theta'][6]})

H_6, vertices = construct_W(cycle_length)
Hs.append(H_6)
Ss.append({vertices['d'], vertices['a'][7], vertices['a'][6]})

print("Verifying inequality for H_1, H_2, H_3, H_4, H_5, H_6 (Claim 5.16)")
for i in range(len(Hs)):
    density = find_densest_subgraph(Hs[i], Ss[i])
    print(f"H_{i+1}, largest density: {1/density[0]}. At most 11/4? {density[0] >= 4./11}")
    if density[0] < 4./11:
        conditions_true = False

print("All inequalities hold" if conditions_true else "Not all inequalities hold")

